Fine-Tuning Fixes Mode Collapse and Over-Dispersion in LLMs

Recent work by Doshi and Hauser (2024), Bisbee et al. (2024), and Xie et al. (2026) raises concerns that outputs from large language models (LLMs) tend to be under-diverse: they repeat or resemble one another more often than responses from the population they are meant to represent, a phenomenon known as mode collapse. In this work, we show that whether mode-collapse, or its opposite, occurs depends on the specific model and dataset used. Further, with sufficient supervised fine-tuning (SFT) data, LLM output diversity converges toward that of the target distribution from which fine-tuning data are sampled. To quantify this comparison, we measure the probability that two responses sampled independently from the same fixed prompt coincide (collide), or their expected similarity under a kernel. We derive a bias-variance decomposition of the expected gap between the model's and target's collision probabilities, showing that SFT is not inherently biased toward mode collapse or its opposite: finite-sample SFT can leave a model either under- or over-dispersed, depending on the model and dataset. Finally, we show that the absolute gap is bounded by the square root of the Kullback-Leibler (KL) divergence from the target distribution to the model. Consequently, a model sufficiently close to optimal under population cross-entropy cannot exhibit arbitrarily miscalibrated diversity. We test the decomposition and the bound in three experiments: small transformers on synthetic languages, four LLMs fine-tuned on human surveys, and these LLMs fine-tuned on CodeNet, a dataset of human code solutions. More target data moves model diversity toward the human (or synthetic target) level in all experiments, consistent with our theoretical predictions. These results show that diversity miscalibration can arise from finite-sample error and shrink as SFT better approximates the target distribution.

==> examples/high_a.py <==
A,B=map(int,input().split())
if B%A==0:
  print(A+B)
else:
  print(B-A)


==> examples/high_b.py <==
a,b = map(int, input().split())

if b % a == 0:
  print(b +a)
else:
  print(b - a)


==> examples/low_a.py <==
L = input()
L = L.split()
for i, val in enumerate(L):
    L[i] = int(val)
t = L[0]/L[1]
t = format(t, '0.4f')
print(t)


==> examples/low_b.py <==
import sys


def solve(T: int, X: int):
    print(T/X)
    return


def main():
    def iterate_tokens():
        for line in sys.stdin:
            for word in line.split():
                yield word
    tokens = iterate_tokens()
    T = int(next(tokens))
    X = int(next(tokens))
    solve(T, X)

if __name__ == '__main__':
    main()

